Calculation of Feynman loop integration and phase-space integration via auxiliary mass flow

We extend the auxiliary-mass-flow (AMF) method originally developed for Feynman loop integration to calculate integrals involving also phase-space integration. Flow of the auxiliary mass from the boundary ($\infty$) to the physical point ($0^+$) is obtained by numerically solving differential equations with respective to the auxiliary mass. For problems with two or more kinematical invariants, the AMF method can be combined with traditional differential equation method by providing systematical boundary conditions and highly nontrivial self-consistent check. The method is described in detail with a pedagogical example of $e^+e^-\rightarrow \gamma^* \rightarrow t\bar{t}+X$ at NNLO. We show that the AMF method can systematically and efficiently calculate integrals to high precision.

==> ancillaryfiles/NMIs.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*We have the followig physical MIs at \[Eta]->0^+. The definition can be found in the paper.*)
(**)
(*RRR:*)
(*MIs={F[{0,0,0,0,0,0,0}],F[{-1,0,0,0,0,0,0}],F[{0,-1,0,0,0,0,0}],F[{0,0,0,0,0,0,1}],F[{0,0,0,1,1,0,0}],*)
(*F[{0,0,0,0,1,1,0}],F[{-1,0,0,0,1,1,0}],F[{0,-1,0,0,1,1,0}],F[{0,0,0,1,0,0,1}],F[{0,0,0,1,1,0,1}],*)
(*F[{-1,0,0,1,1,0,1}],F[{0,1,1,0,1,1,0}],F[{-1,1,1,0,1,1,0}],F[{0,1,0,1,1,0,1}],F[{-1,1,0,1,1,0,1}]}*)
(*VRR:*)
(*MIs={F[{0,0,1,0,0,0,0,0}],F[{-1,0,1,0,0,0,0,0}],F[{0,0,1,1,0,0,0,0}],F[{0,0,1,2,0,0,0,0}],F[{0,0,0,0,1,0,0,1}],*)
(*F[{0,0,0,0,2,0,0,1}],F[{0,0,0,0,1,0,0,2}],F[{0,0,1,0,0,0,0,1}],F[{-1,0,1,0,0,0,0,1}],F[{1,0,1,1,0,0,0,0}],*)
(*F[{1,0,1,2,0,0,0,0}],F[{2,0,1,1,0,0,0,0}],F[{1,0,0,0,1,0,0,1}],F[{0,0,1,1,0,0,0,1}],F[{0,-1,1,1,0,0,0,1}],*)
(*F[{0,0,1,2,0,0,0,1}],F[{0,0,0,1,1,0,0,1}],F[{0,-1,0,1,1,0,0,1}],F[{0,0,0,2,1,0,0,1}],F[{0,0,1,0,1,0,0,1}],*)
(*F[{0,0,0,1,1,0,0,2}],F[{1,0,1,0,1,0,0,1}],F[{2,0,1,0,1,0,0,1}],F[{1,0,0,2,0,1,1,0}],F[{1,0,1,1,1,0,0,1}],*)
(*F[{2,0,1,1,1,0,0,1}],F[{1,0,1,2,1,0,0,1}]}*)
(*VVR:*)
(*MIs={F[{1,0,0,1,0,0,0,0,0}],F[{1,-1,0,1,0,0,0,0,0}],F[{1,0,0,1,1,0,0,0,0}],F[{1,0,0,1,2,0,0,0,0}],*)
(*F[{1,0,0,0,0,1,0,1,0}],F[{1,0,0,0,0,2,0,1,0}],F[{1,0,0,0,0,1,0,2,0}],F[{1,0,0,1,0,0,0,0,1}],*)
(*F[{1,-1,0,1,0,0,0,0,1}],F[{1,1,0,1,1,0,0,0,0}],F[{1,1,0,1,2,0,0,0,0}],F[{1,0,2,1,1,0,0,0,0}],*)
(*F[{1,0,1,0,0,1,0,1,0}],F[{1,0,0,1,1,0,0,1,0}],F[{1,-1,0,1,1,0,0,1,0}],F[{1,0,0,2,1,0,0,1,0}],*)
(*F[{1,0,0,1,0,1,0,1,0}],F[{1,-1,0,1,0,1,0,1,0}],F[{1,0,0,2,0,1,0,1,0}],F[{1,0,0,0,1,1,0,1,0}],*)
(*F[{1,0,0,1,0,1,0,2,0}],F[{1,0,1,0,1,1,0,1,0}],F[{1,0,2,0,1,1,0,1,0}],F[{1,1,0,0,2,0,1,1,0}],*)
(*F[{1,0,1,1,1,1,0,1,0}],F[{1,0,2,1,1,1,0,1,0}],F[{1,1,0,1,2,1,0,0,1}]}*)
(*VRV: *)
(*MIs={F[{0,1,0,0,1,0,0}],F[{1,1,0,0,1,0,0}],F[{0,1,0,1,1,0,0}],F[{1,1,0,1,1,0,0}]}*)
(**)
(*Dimensionless physical MIs[process, x] are obtained by asymptotic expansion at x0, where x0=0 if 0<x<=1/2 and x0=1 if 1/2<x<1. Numerical results are correct at O(\[Epsilon]^4)  with 7-digit precision, which are sufficient for practical use.*)


(* ::Subsubsection:: *)
(*Load*)


If[$FrontEnd===Null,$InputFileName,NotebookFileName[]]//DirectoryName//SetDirectory;

ClearAll/@{InitMIs,$X,$Y,$Z,$Zeta};
InitMIs[subpro_]:=InitMIs[subpro]=Module[
{exp,mi,i,j,min,list,power,n,a,b,x,y,e,de=4},
exp=Get["Expand"<>subpro];
Table[
Sum[
min=exp[[mi,i,j]][[All,2,2]]//Min;
list=Flatten@Prepend[#[[1]],ConstantArray[0,#[[2]]-min]]&/@exp[[mi,i,j]][[All,2]];
power=exp[[mi,i,j]][[All,1,4]];
(*X[i] represents x^i*)
list=Sum[list[[p]]$X[power[[p]]],{p,1,Length@list}];
{n,a,b}=exp[[mi,i,j]][[1,1,1;;3]];
Do[$Zeva[{subpro,n,a,b},min+p-1]=list[[p]],{p,Length@list}];
(*Y represents x/4*)
Collect[Series[($Y)^a Log[$Y]^b Sum[$Z[{subpro,n,a,b}/.eps->e,p]eps^p,{p,min,de}],{eps,0,de}]/.e->eps//Normal,_$Z],
{i,1,Length@exp[[mi]]},
{j,1,Length@exp[[mi,i]]}
],
{mi,1,Length@exp}
]
];
InitMIs["0"<>#]&/@{"RRR","VRR","VVR","VRV"};
InitMIs["1"<>#]&/@{"RRR","VRR","VVR","VRV"};

ClearAll[NMIs];
NMIs[subpro_,x_]:=Block[
{$X,$Y,$Z},
Which[0<x<=1/2,
Do[$X[i]=x^i,{i,-10,50}];
$Y=x/4;
InitMIs["0"<>subpro]/.$Z->$Zeva//Expand
,
1/2<x<1,
Do[$X[i]=(x-1)^i,{i,-10,50}];
$Y=(x-1)/4;
InitMIs["1"<>subpro]/.$Z->$Zeva//Expand,
True,Print[x," is out of the range (0,1)!"];Abort[]
]
]


(* ::Subsubsection:: *)
(*results*)


(*"process" can be chosen among RRR, VRR, VVR, VRV.*)
(*example: MIs at an arbitrary regular point 1/5*)
NMIs["RRR",1/5]
NMIs["VVR",1/5]


(*Check the consistency of expansions at x=0 and x=1.*)
CoefficientList[NMIs["RRR",1/2+10^-15.]*eps^4,eps];
CoefficientList[NMIs["RRR",1/2-10^-15.]*eps^4,eps];
(%-%%)/(%+%%+10^-50)//Abs//Max

